The Polarized Three-Loop Anomalous Dimensions from On-Shell Massive Operator Matrix Elements

We calculate all contributions $\propto T_F$ to the polarized three-loop anomalous dimensions in the M-scheme using massive operator matrix elements and compare to results in the literature. This includes the complete anomalous dimensions $\gamma_{qq}^{(2),\rm PS}$ and $\gamma_{qg}^{(2)}$. We also obtain the complete two-loop polarized anomalous dimensions in an independent calculation. While for most of the anomalous dimensions the usual direct computation methods in Mellin $N$-space can be applied since all recurrences factorize at first order, this is not the case for $\gamma_{qg}^{(2)}$. Due to the necessity of deeper expansions of the master integrals in the dimensional parameter $\varepsilon = D-4$, we had to use the method of arbitrary high moments to eliminate elliptic contributions in intermediate steps. 4000 moments were generated to determine this anomalous dimension and 2640 moments turned out to be sufficient. As an aside, we also recalculate the contributions $\propto T_F$ to the three-loop QCD $\beta$-function.

==> NSPACE.m <==
(*---   Polarized anomalous dimensions: one to three-loop                ---*)
(*                                                                          *)
(*      Ref. A. Behring et al., DESY 19--118  [please quote]                *)
(*      The Polarized Three-Loop Anomalous Dimensions form On-Shell Massive *)
(*      Operator Matrix Elements                                            *)
(*                                                                          *)
(*      This file should usually be evalutaed using HarmonicSums.m          *)
(*      The expressions are understood for odd integer Mellin moments       *)


Gaqq0 = CF*((-2*(2 + 3*N + 3*N^2))/(N*(1 + N)) + 8*S[1, N]);

Gaqg0 = (-8*(-1 + N)*NF*TF)/(N*(1 + N));

Gagq0 = (-4*CF*(2 + N))/(N*(1 + N));

Gagg0 = (8*NF*TF)/3 + CA*((-2*(24 + 11*N + 11*N^2))/(3*N*(1 + N)) + 8*S[1, N]);



GaqqNS1 = CF*(NF*TF*((4*(-12 + 20*N + 47*N^2 + 6*N^3 + 3*N^4))/(9*N^2*(1 + N)^2) - (160*S[1, N])/9 + (32*S[2, N])/3) + CA*((-144 - 156*N - 496*N^2 - 995*N^3 - 757*N^4 - 153*N^5 - 51*N^6)/(9*N^3*(1 + N)^3) + 16*S[-3, N] + (536*S[1, N])/9 + S[-2, N]*(-16/(N*(1 + N)) + 32*S[1, N]) - (88*S[2, N])/3 + 16*S[3, N] - 32*S[-2, 1, N])) + CF^2*((24 + 32*N + 24*N^2 - 27*N^3 - 9*N^4 - 9*N^5 - 3*N^6)/(N^3*(1 + N)^3) - 32*S[-3, N] + S[-2, N]*(32/(N*(1 + N)) - 64*S[1, N]) + S[1, N]*((16*(1 + 2*N))/(N^2*(1 + N)^2) - 32*S[2, N]) + (8*(2 + 3*N + 3*N^2)*S[2, N])/(N*(1 + N)) - 32*S[3, N] + 64*S[-2, 1, N]);

GaqqPS1 = (16*CF*(2 + N)*(1 + 2*N + N^3)*NF*TF)/(N^3*(1 + N)^3);

Gaqg1 = CF*NF*TF*((-8*(-1 + N)*(2 - N + 10*N^3 + 5*N^4))/(N^3*(1 + N)^3) + (32*(-1 + N)*S[1, N])/(N^2*(1 + N)) - (16*(-1 + N)*S[1, N]^2)/(N*(1 + N)) + (16*(-1 + N)*S[2, N])/(N*(1 + N))) + CA*NF*TF*((-16*(-2 - 7*N + 3*N^2 - 4*N^3 + N^4 + N^5))/(N^3*(1 + N)^3) + (32*(-1 + N)*S[-2, N])/(N*(1 + N)) - (64*S[1, N])/(N*(1 + N)^2) + (16*(-1 + N)*S[1, N]^2)/(N*(1 + N)) + (16*(-1 + N)*S[2, N])/(N*(1 + N)));

Gagq1 = CF^2*((4*(2 + N)*(1 + 3*N)*(-2 - N + 3*N^2 + 3*N^3))/(N^3*(1 + N)^3) - (8*(2 + N)*(1 + 3*N)*S[1, N])/(N*(1 + N)^2) + (8*(2 + N)*S[1, N]^2)/(N*(1 + N)) + (8*(2 + N)*S[2, N])/(N*(1 + N))) + CF*(NF*TF*((32*(2 + N)*(2 + 5*N))/(9*N*(1 + N)^2) - (32*(2 + N)*S[1, N])/(3*N*(1 + N))) + CA*((-8*(36 + 72*N + 41*N^2 + 254*N^3 + 271*N^4 + 76*N^5))/(9*N^3*(1 + N)^3) + (16*(2 + N)*S[-2, N])/(N*(1 + N)) + (8*(12 + 22*N + 11*N^2)*S[1, N])/(3*N^2*(1 + N)) - (8*(2 + N)*S[1, N]^2)/(N*(1 + N)) + (8*(2 + N)*S[2, N])/(N*(1 + N))));

Gagg1 = (8*CF*(4 + 2*N - 8*N^2 + N^3 + 5*N^4 + 3*N^5 + N^6)*NF*TF)/(N^3*(1 + N)^3) + CA*NF*TF*((32*(-3 + 13*N + 16*N^2 + 6*N^3 + 3*N^4))/(9*N^2*(1 + N)^2) - (160*S[1, N])/9) + CA^2*((-4*(144 + 258*N + 7*N^2 + 698*N^3 + 469*N^4 + 144*N^5 + 48*N^6))/(9*N^3*(1 + N)^3) - 16*S[-3, N] + S[-2, N]*(64/(N*(1 + N)) - 32*S[1, N]) + S[1, N]*((8*(72 + 144*N + 67*N^2 + 134*N^3 + 67*N^4))/(9*N^2*(1 + N)^2) - 32*S[2, N]) + (64*S[2, N])/(N*(1 + N)) - 16*S[3, N] + 32*S[-2, 1, N]);



GaqqPS2 = CF*NF^2*TF^2*((-64*(2 + N)*(-9 + 3*N + 50*N^2 + 59*N^3 + 7*N^4 + 58*N^5))/(27*N^4*(1 + N)^4) + (64*(2 + N)*(6 + 10*N - 3*N^2 + 11*N^3)*S[1, N])/(9*N^3*(1 + N)^3) - (32*(-1 + N)*(2 + N)*(S[1, N]^2 + S[2, N]))/(3*N^2*(1 + N)^2)) + CA*CF*NF*TF*((16*(324 + 936*N + 1101*N^2 + 548*N^3 + 5183*N^4 + 4349*N^5 + 3368*N^6 + 3005*N^7 + 914*N^8))/(27*N^5*(1 + N)^5) - (192*(-1 + N)*(2 + N)*z3)/(N^2*(1 + N)^2) + (32*(-10 + 7*N + 7*N^2)*S[-3, N])/(N^2*(1 + N)^2) + (8*(-12 + 2*N + 13*N^2 + 22*N^3 + 11*N^4)*S[1, N]^2)/(3*N^3*(1 + N)^3) - (32*(-1 + N)*(2 + N)*S[1, N]^3)/(3*N^2*(1 + N)^2) + S[-2, N]*((-32*(2 + 15*N - 4*N^2 - 2*N^3 + N^4))/(N^3*(1 + N)^3) + (64*(-1 + N)*(2 + N)*S[1, N])/(N^2*(1 + N)^2)) + (8*(-12 - 70*N + N^2 + 34*N^3 + 11*N^4)*S[2, N])/(3*N^3*(1 + N)^3) + S[1, N]*((-16*(18 + 321*N + 529*N^2 + 330*N^3 + 364*N^4 + 438*N^5 + 160*N^6))/(9*N^4*(1 + N)^4) + (32*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2)) + (16*(-58 + 23*N + 23*N^2)*S[3, N])/(3*N^2*(1 + N)^2) - (64*(-2 + 3*N + 3*N^2)*S[-2, 1, N])/(N^2*(1 + N)^2) - (64*(-1 + N)*(2 + N)*S[2, 1, N])/(N^2*(1 + N)^2)) + CF^2*NF*TF*((-16*(2 + N)*(-8 - 26*N - 33*N^2 - 31*N^3 - 28*N^4 + 13*N^5 + 33*N^6 + 24*N^7))/(N^5*(1 + N)^5) + (192*(-1 + N)*(2 + N)*z3)/(N^2*(1 + N)^2) - (8*(-1 + N)*(2 + N)*(2 + 3*N + 3*N^2)*S[1, N]^2)/(N^3*(1 + N)^3) + (32*(-1 + N)*(2 + N)*S[1, N]^3)/(3*N^2*(1 + N)^2) - (8*(2 + N)*(14 + 23*N + 11*N^3)*S[2, N])/(N^3*(1 + N)^3) + S[1, N]*((16*(2 + N)*(-12 - 22*N - 13*N^2 + 13*N^3 + 9*N^4 + 21*N^5))/(N^4*(1 + N)^4) - (32*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2)) - (224*(-1 + N)*(2 + N)*S[3, N])/(3*N^2*(1 + N)^2) + (64*(-1 + N)*(2 + N)*S[2, 1, N])/(N^2*(1 + N)^2));

Gaqg2 = CF*NF^2*TF^2*((4*(-1728 - 2448*N + 2868*N^2 + 3448*N^3 - 3079*N^4 + 1035*N^5 - 662*N^6 - 982*N^7 + 297*N^8 + 99*N^9))/(27*N^5*(1 + N)^5) + (32*(-1 + N)*(3 + 10*N)*S[1, N]^2)/(9*N^2*(1 + N)) - (32*(-1 + N)*S[1, N]^3)/(9*N*(1 + N)) + (32*(-1 + 5*N)*S[2, N])/(3*N^2*(1 + N)) + S[1, N]*((-32*(-24 + 4*N + 47*N^2))/(27*N^2*(1 + N)) - (32*(-1 + N)*S[2, N])/(3*N*(1 + N))) + (320*(-1 + N)*S[3, N])/(9*N*(1 + N))) + CA*NF^2*TF^2*((16*(144 - 18*N - 445*N^2 - 136*N^3 - 365*N^4 - 491*N^5 + 330*N^6 + 165*N^7))/(27*N^4*(1 + N)^4) + (128*(-1 + N)*S[-3, N])/(3*N*(1 + N)) - (128*(-2 + 5*N)*S[-2, N])/(9*N*(1 + N)) - (64*(-2 + 5*N^2)*S[1, N]^2)/(9*N*(1 + N)^2) + (32*(-1 + N)*S[1, N]^3)/(9*N*(1 + N)) - (64*(-2 + 6*N + 5*N^2)*S[2, N])/(9*N*(1 + N)^2) + S[1, N]*((64*(23 + 50*N + 10*N^2 + 19*N^3))/(27*N*(1 + N)^3) - (32*(-1 + N)*S[2, N])/(3*N*(1 + N))) + (64*(-1 + N)*S[3, N])/(9*N*(1 + N)) + (128*(-1 + N)*S[2, 1, N])/(3*N*(1 + N))) + CA^2*NF*TF*((-8*(-3240 - 11916*N - 16128*N^2 + 3586*N^3 - 15536*N^4 - 13127*N^5 - 12083*N^6 - 8780*N^7 + 2650*N^8 + 3705*N^9 + 741*N^10))/(27*N^5*(1 + N)^5*(2 + N)) + (96*(-1 + N)*(-8 + 3*N + 3*N^2)*z3)/(N^2*(1 + N)^2) - (352*(-1 + N)*S[-4, N])/(N*(1 + N)) - (96*(-1 + N)*S[-2, N]^2)/(N*(1 + N)) + (8*(24 + 59*N - 11*N^3)*S[1, N]^3)/(9*N^2*(1 + N)^2) - (16*(-1 + N)*S[1, N]^4)/(3*N*(1 + N)) - S[-3, N]*((32*(69 - 92*N + 11*N^3))/(3*N^2*(1 + N)^2) + (512*(-1 + N)*S[1, N])/(N*(1 + N))) + (16*(-72 - 306*N + 164*N^2 - 40*N^3 + 151*N^4 + 85*N^5)*S[2, N])/(9*N^3*(1 + N)^3) - (16*(-1 + N)*S[2, N]^2)/(N*(1 + N)) + S[1, N]^2*((16*(-72 - 90*N + 164*N^2 - 52*N^3 + 49*N^4 + 67*N^5))/(9*N^3*(1 + N)^3) - (160*(-1 + N)*S[2, N])/(N*(1 + N))) + S[-2, N]*((32*(-18 - 441*N + 148*N^2 - 63*N^3 + 145*N^4 + 315*N^5 + 94*N^6))/(9*N^3*(1 + N)^3*(2 + N)) - (64*(-5 + N)*(-1 + 2*N)*S[1, N])/(N^2*(1 + N)^2) - (192*(-1 + N)*S[1, N]^2)/(N*(1 + N)) - (128*(-1 + N)*S[2, N])/(N*(1 + N))) - (16*(345 - 428*N + 11*N^3)*S[3, N])/(9*N^2*(1 + N)^2) - (32*(-1 + N)*S[4, N])/(N*(1 + N)) + (512*(-1 + N)*S[-3, 1, N])/(N*(1 + N)) - (64*(-7 + 11*N)*S[-2, 1, N])/(N^2*(1 + N)^2) + (448*(-1 + N)*S[-2, 2, N])/(N*(1 + N)) - (32*(-1 + N)*(24 + 11*N + 11*N^2)*S[2, 1, N])/(3*N^2*(1 + N)^2) + S[1, N]*((-8*(486 + 3834*N + 5562*N^2 - 1342*N^3 + 2905*N^4 + 1527*N^5 + 833*N^6 + 475*N^7))/(27*N^4*(1 + N)^4) + (192*(-1 + N)*z3)/(N*(1 + N)) + (8*(-72 + 181*N - 48*N^2 + 11*N^3)*S[2, N])/(3*N^2*(1 + N)^2) - (704*(-1 + N)*S[3, N])/(3*N*(1 + N)) + (512*(-1 + N)*S[-2, 1, N])/(N*(1 + N)) + (128*(-1 + N)*S[2, 1, N])/(N*(1 + N))) - (128*(-1 + N)*S[3, 1, N])/(N*(1 + N)) - (768*(-1 + N)*S[-2, 1, 1, N])/(N*(1 + N))) + CF^2*NF*TF*((480 + 2168*N + 2788*N^2 + 626*N^3 - 2377*N^4 - 201*N^5 + 926*N^6 + 228*N^7 - 25*N^8 - 5*N^9)/(N^4*(1 + N)^5*(2 + N)) + (96*(-1 + N)*(-2 + 3*N + 3*N^2)*z3)/(N^2*(1 + N)^2) - (320*(-1 + N)*S[-4, N])/(N*(1 + N)) - (64*(-1 + N)*S[-2, N]^2)/(N*(1 + N)) - (8*(-20 - 25*N - 13*N^2 - 19*N^3 + 15*N^4 + 14*N^5)*S[1, N]^2)/(N^3*(1 + N)^3) - (8*(-1 + N)*(-10 - 9*N + 3*N^2)*S[1, N]^3)/(3*N^2*(1 + N)^2) - (16*(-1 + N)*S[1, N]^4)/(3*N*(1 + N)) + S[-3, N]*((-128*(-1 + N)^2)/(N^2*(1 + N)^2) - (256*(-1 + N)*S[1, N])/(N*(1 + N))) + (8*(-12 + 9*N + 21*N^2 - 21*N^3 + 41*N^4 + 26*N^5)*S[2, N])/(N^3*(1 + N)^3) - (48*(-1 + N)*S[2, N]^2)/(N*(1 + N)) + S[-2, N]*((64*(10 + 15*N - 8*N^2 - N^3 + 6*N^4 + 2*N^5))/(N^2*(1 + N)^3*(2 + N)) - (256*(-1 + N)*S[1, N])/(N*(1 + N)^2) - (128*(-1 + N)*S[2, N])/(N*(1 + N))) - (16*(-1 + N)*(-22 + 27*N + 3*N^2)*S[3, N])/(3*N^2*(1 + N)^2) - (160*(-1 + N)*S[4, N])/(N*(1 + N)) + (256*(-1 + N)*S[-3, 1, N])/(N*(1 + N)) + (256*(-1 + N)*S[-2, 1, N])/(N*(1 + N)^2) + (128*(-1 + N)*S[-2, 2, N])/(N*(1 + N)) - (128*(-1 + N)*S[2, 1, N])/(N^2*(1 + N)^2) + S[1, N]*((-8*(28 + 26*N + 22*N^2 + 76*N^3 - 19*N^4 - 95*N^5 + 9*N^6 + 17*N^7))/(N^4*(1 + N)^4) - (8*(-6 + 7*N + 28*N^2 + 3*N^3)*S[2, N])/(N^2*(1 + N)^2) - (704*(-1 + N)*S[3, N])/(3*N*(1 + N)) + (256*(-1 + N)*S[2, 1, N])/(N*(1 + N))) + (64*(-1 + N)*S[3, 1, N])/(N*(1 + N)) - (192*(-1 + N)*S[2, 1, 1, N])/(N*(1 + N))) + CA*CF*NF*TF*((55296 + 182016*N - 111936*N^2 - 388736*N^3 + 959632*N^4 + 2643520*N^5 + 2228724*N^6 + 664872*N^7 - 193473*N^8 - 287659*N^9 - 168322*N^10 - 63514*N^11 - 13761*N^12 - 1251*N^13)/(27*N^5*(1 + N)^5*(2 + N)^4) - (192*(-1 + N)*(-5 + 3*N + 3*N^2)*z3)/(N^2*(1 + N)^2) + (160*(-1 + N)*S[-4, N])/(N*(1 + N)) + (32*(-1 + N)*(2 + N)*(-1 + 3*N)*S[-3, N])/(N^2*(1 + N)^2) + (96*(-1 + N)*S[-2, N]^2)/(N*(1 + N)) + (16*(3 - 31*N - 18*N^2 + 10*N^3)*S[1, N]^3)/(9*N^2*(1 + N)^2) + (32*(-1 + N)*S[1, N]^4)/(3*N*(1 + N)) + S[-2, N]*((-32*(4 + 10*N + 20*N^2 + 21*N^3 + 14*N^4 + 3*N^5))/(N^3*(1 + N)^3*(2 + N)) - (128*(-1 + N)*(4 + N - N^2)*S[1, N])/(N^2*(1 + N)^2*(2 + N)) + (192*(-1 + N)*S[1, N]^2)/(N*(1 + N))) + (8*(-108 - 163*N - 75*N^2 - 243*N^3 - 55*N^4 + 36*N^5)*S[2, N])/(3*N^3*(1 + N)^3) - (64*(-1 + N)*S[2, N]^2)/(N*(1 + N)) + S[1, N]^2*((-8*(-108 - 447*N - 59*N^2 + 205*N^3 - 31*N^4 + 8*N^5))/(9*N^3*(1 + N)^3) + (160*(-1 + N)*S[2, N])/(N*(1 + N))) - (16*(-1 + N)*(240 - 17*N + 19*N^2)*S[3, N])/(9*N^2*(1 + N)^2) - (128*(-1 + N)^2*S[-2, 1, N])/(N^2*(1 + N)^2) + (64*(-1 + N)*S[-2, 2, N])/(N*(1 + N)) + (96*(-1 + N)*(4 + N + N^2)*S[2, 1, N])/(N^2*(1 + N)^2) + S[1, N]*((16*(-864 - 2700*N - 1218*N^2 + 242*N^3 - 7324*N^4 - 4915*N^5 + 2018*N^6 + 2297*N^7 + 476*N^8))/(27*N^4*(1 + N)^4*(2 + N)) - (192*(-1 + N)*z3)/(N*(1 + N)) + (16*(75 + 14*N + 18*N^2 + N^3)*S[2, N])/(3*N^2*(1 + N)^2) + (640*(-1 + N)*S[3, N])/(3*N*(1 + N)) - (384*(-1 + N)*S[2, 1, N])/(N*(1 + N))) + (64*(-1 + N)*S[3, 1, N])/(N*(1 + N)) - (256*(-1 + N)*S[-2, 1, 1, N])/(N*(1 + N)) + (192*(-1 + N)*S[2, 1, 1, N])/(N*(1 + N)));

Gagq2NF = CF*TF^2*((64*(2 + N)*(3 + 7*N + N^2))/(9*N*(1 + N)^3) + (64*(2 + N)*(2 + 5*N)*S[1, N])/(9*N*(1 + N)^2) - (32*(2 + N)*(S[1, N]^2 + S[2, N]))/(3*N*(1 + N)) + NF*((128*(2 + N)*(3 + 7*N + N^2))/(9*N*(1 + N)^3) + (128*(2 + N)*(2 + 5*N)*S[1, N])/(9*N*(1 + N)^2) - (64*(2 + N)*(S[1, N]^2 + S[2, N]))/(3*N*(1 + N)))) + CA*CF*TF*((8*(-492 - 2468*N - 855*N^2 + 1720*N^3 - 2085*N^4 - 1013*N^5 + 1200*N^6 + 537*N^7))/(27*(-1 + N)*N^3*(1 + N)^4) + (128*(2 + N)*z3)/(N*(1 + N)) + (128*(2 + N)*S[-3, N])/(3*N*(1 + N)) + (16*(18 + 116*N + 129*N^2 + 43*N^3)*S[1, N]^2)/(9*N^2*(1 + N)^2) - (80*(2 + N)*S[1, N]^3)/(9*N*(1 + N)) + S[-2, N]*((-64*(6 - 4*N - 4*N^2 + 9*N^3 + 5*N^4))/(3*(-1 + N)*N^2*(1 + N)^2) + (256*(2 + N)*S[1, N])/(3*N*(1 + N))) + (16*(-2 + 16*N + 9*N^2 + N^3)*S[2, N])/(3*N^2*(1 + N)^2) + S[1, N]*((-16*(144 + 444*N + 650*N^2 + 1763*N^3 + 1525*N^4 + 418*N^5))/(27*N^3*(1 + N)^3) + (80*(2 + N)*S[2, N])/(3*N*(1 + N))) + (512*(2 + N)*S[3, N])/(9*N*(1 + N)) - (128*(2 + N)*S[-2, 1, N])/(3*N*(1 + N))) + CF^2*TF*((2*(-3456 - 6624*N + 3432*N^2 + 17132*N^3 + 446*N^4 - 11707*N^5 - 3475*N^6 + 10058*N^7 + 14084*N^8 + 6693*N^9 + 1065*N^10))/(27*(-1 + N)*N^5*(1 + N)^5) - (128*(2 + N)*z3)/(N*(1 + N)) + (256*S[-2, N])/((-1 + N)*N^2*(1 + N)^2) - (16*(2 + N)*(-3 + 16*N + 37*N^2)*S[1, N]^2)/(9*N^2*(1 + N)^2) + (80*(2 + N)*S[1, N]^3)/(9*N*(1 + N)) - (16*(2 + N)*(9 + 46*N + 67*N^2)*S[2, N])/(9*N^2*(1 + N)^2) + S[1, N]*((32*(2 + N)*(-18 - 69*N - 76*N^2 - 17*N^3 + 62*N^4))/(27*N^3*(1 + N)^3) + (208*(2 + N)*S[2, N])/(3*N*(1 + N))) + (256*(2 + N)*S[3, N])/(9*N*(1 + N)) - (64*(2 + N)*S[2, 1, N])/(3*N*(1 + N)));

Gagg2NF = CA*TF^2*((-4*(-96 - 64*N - 76*N^2 + 63*N^3 + 249*N^4 + 261*N^5 + 87*N^6))/(27*N^3*(1 + N)^3) - (16*(48 - 27*N - 19*N^2 + 16*N^3 + 8*N^4)*S[1, N])/(27*N^2*(1 + N)^2) - NF*((8*(-96 - 64*N - 76*N^2 + 63*N^3 + 249*N^4 + 261*N^5 + 87*N^6))/(27*N^3*(1 + N)^3) + (32*(48 - 27*N - 19*N^2 + 16*N^3 + 8*N^4)*S[1, N])/(27*N^2*(1 + N)^2))) + CF*TF^2*((-8*(144 + 408*N + 712*N^2 + 480*N^3 - 839*N^4 - 612*N^5 + 70*N^6 + 132*N^7 + 33*N^8))/(27*N^4*(1 + N)^4) + (64*(-1 + N)*(2 + N)*(-6 - 8*N + N^2)*S[1, N])/(9*N^3*(1 + N)^3) + (32*(-1 + N)*(2 + N)*S[1, N]^2)/(3*N^2*(1 + N)^2) - (32*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2) + NF*((-16*(144 + 408*N + 712*N^2 + 480*N^3 - 839*N^4 - 612*N^5 + 70*N^6 + 132*N^7 + 33*N^8))/(27*N^4*(1 + N)^4) + (128*(-1 + N)*(2 + N)*(-6 - 8*N + N^2)*S[1, N])/(9*N^3*(1 + N)^3) + (64*(-1 + N)*(2 + N)*S[1, N]^2)/(3*N^2*(1 + N)^2) - (64*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2))) + CA^2*TF*((2*(1728 + 8064*N + 7536*N^2 - 39392*N^3 - 45064*N^4 - 11670*N^5 - 36963*N^6 - 19098*N^7 + 42657*N^8 + 43214*N^9 + 16447*N^10 + 4194*N^11 + 699*N^12))/(27*(-1 + N)*N^5*(1 + N)^5*(2 + N)) + (128*(-3 + 2*N + 2*N^2)*z3)/(N^2*(1 + N)^2) + (64*S[-2, N]^2)/3 + S[-2, N]*((-32*(-36 + 96*N - 97*N^2 - 291*N^3 + 92*N^4 + 285*N^5 + 95*N^6))/(9*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + (64*(-108 + 36*N - 13*N^2 - 78*N^3 + 11*N^4 + 60*N^5 + 20*N^6)*S[1, N])/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + (32*(12 - 92*N - 89*N^2 + 6*N^3 + 3*N^4)*S[2, N])/(9*N^2*(1 + N)^2) + S[1, N]*((-8*(648 + 2376*N + 2898*N^2 - 5622*N^3 - 10295*N^4 - 808*N^5 + 6254*N^6 + 5096*N^7 + 3857*N^8 + 2090*N^9 + 418*N^10))/(27*(-1 + N)*N^4*(1 + N)^4*(2 + N)) - 128*z3 + (1280*S[2, N])/9 - (64*S[3, N])/3) + (16*(54 + 33*N + 73*N^2 + 80*N^3 + 40*N^4)*S[3, N])/(9*N^2*(1 + N)^2) + (32*(54 - 9*N + 11*N^2 + 40*N^3 + 20*N^4)*(S[-3, N] - 2*S[-2, 1, N]))/(9*N^2*(1 + N)^2)) + CF^2*TF*((-4*(64 + 64*N - 192*N^2 + 112*N^3 + 1020*N^4 + 1198*N^5 + 899*N^6 + 310*N^7 - 197*N^8 - 186*N^9 - 27*N^10 + 6*N^11 + N^12))/((-1 + N)*N^5*(1 + N)^5*(2 + N)) - (192*(2 + N + N^2)*z3)/(N^2*(1 + N)^2) + (256*S[-3, N])/(N^2*(1 + N)^2) + (8*(-1 + N)*(2 + N)*(2 + 3*N + 3*N^2)*S[1, N]^2)/(N^3*(1 + N)^3) - (32*(-1 + N)*(2 + N)*S[1, N]^3)/(3*N^2*(1 + N)^2) + S[-2, N]*((-64*(10 + N + N^2))/((-1 + N)*N*(1 + N)*(2 + N)) + (512*S[1, N])/(N^2*(1 + N)^2)) - (8*(2 + N)*(2 - 11*N - 16*N^2 + 9*N^3)*S[2, N])/(N^3*(1 + N)^3) + S[1, N]*((-16*(8 + 16*N - 20*N^2 - 39*N^3 + 11*N^4 + 23*N^5 + 5*N^6))/(N^4*(1 + N)^4) + (32*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2)) + (32*(10 + 7*N + 7*N^2)*S[3, N])/(3*N^2*(1 + N)^2) - (512*S[-2, 1, N])/(N^2*(1 + N)^2) - (64*(-1 + N)*(2 + N)*S[2, 1, N])/(N^2*(1 + N)^2)) + CA*CF*TF*((2*(-20736 - 41184*N + 4416*N^2 + 67208*N^3 + 8776*N^4 + 75738*N^5 + 47709*N^6 - 30018*N^7 - 8583*N^8 + 17230*N^9 + 12623*N^10 + 4338*N^11 + 723*N^12))/(27*(-1 + N)*N^5*(1 + N)^5*(2 + N)) - (64*(-3 + N)*(4 + N)*z3)/(N^2*(1 + N)^2) + (192*(-4 + N + N^2)*S[-3, N])/(N^2*(1 + N)^2) - (8*(-12 + 2*N + 13*N^2 + 22*N^3 + 11*N^4)*S[1, N]^2)/(3*N^3*(1 + N)^3) + (32*(-1 + N)*(2 + N)*S[1, N]^3)/(3*N^2*(1 + N)^2) + S[-2, N]*((-32*(-16 + 6*N - 45*N^2 - 33*N^3 + 5*N^4 + 3*N^5))/((-1 + N)*N^2*(1 + N)^3*(2 + N)) + (128*(16 - 6*N - 5*N^2 + 2*N^3 + N^4)*S[1, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N))) + (8*(-28 - 46*N + 17*N^2 + 18*N^3 + 3*N^4)*S[2, N])/(N^3*(1 + N)^3) + S[1, N]*((-8*(-864 - 2256*N - 2456*N^2 + 448*N^3 + 1184*N^4 - 239*N^5 - 1939*N^6 - 578*N^7 + 1102*N^8 + 825*N^9 + 165*N^10))/(9*(-1 + N)*N^4*(1 + N)^4*(2 + N)) + 128*z3 - (32*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2)) - (32*(34 + N + N^2)*S[3, N])/(3*N^2*(1 + N)^2) - (128*(-8 + N + N^2)*S[-2, 1, N])/(N^2*(1 + N)^2) + (64*(-1 + N)*(2 + N)*S[2, 1, N])/(N^2*(1 + N)^2));



==> ZSPACE.m <==
(*---   Polarized splitting functions: one- to three-loop                ---*)
(*                                                                          *)
(*      Ref. A. Behring et al., DESY 19--118  [pleade quote]                *)
(*      The Polarized Three-Loop Anomalous Dimensions form On-Shell Massive *)
(*      Operator Matrix Elements                                            *)
(*                                                                          *)
(*      This file should usually be evalutaed using HarmonicSums.m          *)


PPqq0 = CF*(8/(1 - z) + 6*Delta[1 - z] - 4*(1 + z));

PPqg0 = 8*NF*TF*(-1 + 2*z);

PPgq0 = 4*CF*(2 - z);

PPgg0 = CA*(8*(1 - 2*z) + 8/(1 - z)) + 2*Delta[1-z]*((11*CA)/3 - (4*NF*TF)/3);

PPqq1NS= Delta[1 - z]*((-4*CF*NF*TF)/3 + CA*CF*(17/3 - 8*z3) + CF^2*(3 + 16*z3)) + CF*NF*TF*((16*(-1 + 11*z))/9 + 
(16*(1 + z)*H[0, z])/3) + ((-32*CF*NF*TF*(5 + 3*H[0, z]))/9 + CA*CF*((8*(67 - 18*z2))/9 + (88*H[0, z])/3 + 8*H[0, z]^2) + CF^2*(-24*H[0, z] + 32*H[0, z]*H[1, z]))/(1 - z) + CF^2*(72*(-1 + z) + (16*(1 + z^2)*z2)/(1 + z) - 16*(1 + 2*z)*H[0, z] - (4*(3 + 2*z + 3*z^2)*H[0, z]^2)/(1 + z) - 16*(1 + z)*H[0, z]*H[1, z] + (32*(1 + z^2)*(H[-1, z]*H[0, z] - H[0, -1, z]))/(1 + z)) + CA*CF*((4*(89 - 223*z))/9 + (16*z*z2)/(1 + z) + (4*(1 + z)*H[0, z])/3 - (16*(1 + z^2)*H[-1, z]*H[0, z])/(1 + z) - (8*z*H[0, z]^2)/(1 + z) + (16*(1 + z^2)*H[0, -1, z])/(1 + z));

PPqq1PS = CF*NF*TF*(16*(1 - z) - 16*(1 - 3*z)*H[0, z] - 16*(1 + z)*H[0, z]^2);

PPqg1 = CF*NF*TF*(8*(-22 + 27*z) - 32*(-1 + 2*z)*z2 - 72*H[0, z] - 8*(1 - 2*z)*H[0, z]^2 - (64*(1 - z) + 32*(1 - 2*z)*H[0, z])*H[1, z] + 16*(-1 + 2*z)*H[1, z]^2) + CA*NF*TF*(16*(12 - 11*z) - 32*z2 + 16*(1 + 8*z)*H[0, z] - 32*(1 + 2*z)*H[-1, z]*H[0, z] - 16*(1 + 2*z)*H[0, z]^2 + 64*(1 - z)*H[1, z] + 16*(1 - 2*z)*H[1, z]^2 + 32*(1 + 2*z)*H[0, -1, z]);

PPgq1 = CF*NF*TF*((-32*(4 + z))/9 + (32*(2 - z)*H[1, z])/3) + CF^2*(4*(-17 + 8*z) + 4*(-4 + z)*H[0, z] - 4*(-2 + z)*H[0, z]^2 + 8*(2 + z)*H[1, z] + 8*(-2 + z)*H[1, z]^2) + CA*CF*((8*(41 + 35*z))/9 + 16*z*z2 + 8*(4 - 13*z)*H[0, z] + 16*(2 + z)*H[-1, z]*H[0, z] + 8*(2 + z)*H[0, z]^2 - ((8*(10 + z))/3 + 16*(-2 + z)*H[0, z])*H[1, z] - 8*(-2 + z)*H[1, z]^2 - 16*(2 + z)*H[0, -1, z]);

PPgg1 = Delta[1 - z]*((-32*CA*NF*TF)/3 - 8*CF*NF*TF + CA^2*(64/3 + 8*z3)) + CA*NF*TF*((32*(-14 + 19*z))/9 - (32*(1 
+ z)*H[0, z])/3) + CF*NF*TF*(80*(-1 + z) + 16*(-5 + z)*H[0, z] - 16*(1 + z)*H[0, z]^2) + ((-160*CA*NF*TF)/9 + CA^2*((-8*(-67 + 18*z2))/9 + 8*H[0, z]^2 + 32*H[0, z]*H[1, z]))/(1 - z) + CA^2*((-4*(37 + 97*z))/9 + (16*(1 + 2*z)^2*z2)/(1 + z) - (8*(-29 + 67*z)*H[0, z])/3 + (8*(3 + 4*z)*H[0, z]^2)/(1 + z) + 32*(1 - 2*z)*H[0, z]*H[1, z] + (32*(2 + 3*z + 2*z^2)*(H[-1, z]*H[0, z] - H[0, -1, z]))/(1 + z));

PPqq2PS= CF*NF^2*TF^2*((5504*(1 - z))/27 + (128*(1 + z)*z3)/3 - (64*(-65 + 43*z)*H[0, z])/27 + (32*(23 + 17*z)*H[0, z]^2)/9 + (64*(1 + z)*H[0, z]^3)/9 + z2*((-128*(-5 + 4*z))/9 + (256*(1 + z)*H[0, z])/3) + (128*(1 - z)*H[1, z])/9 + (160*(1 - z)*H[1, z]^2)/3 + (128*(-5 + 4*z)*H[0, 1, z])/9 - (256*(1 + z)*H[0, 0, 1, z])/3 + (128*(1 + z)*H[0, 1, 1, z])/3) + CF^2*NF*TF*(-192*(1 - z) - (1184*(1 + z)*z2^2)/5 + 16*(-25 + 114*z)*H[0, z] - 8*(32 + 25*z)*H[0, z]^2 + (32*(-5 + 6*z)*H[0, z]^3)/3 - (32*(1 + z)*H[0, z]^4)/3 + z3*(64*(-11 + 21*z) - 448*(1 + z)*H[0, z]) + z2*(16*(64 + 27*z) - 320*(-2 + z)*H[0, z] + 192*(1 + z)*H[0, z]^2) - (1 - z)*(2000 + 192*H[0, z] - 80*H[0, z]^2)*H[1, z] - (1 - z)*(104 + 160*H[0, z])*H[1, z]^2 - (160*(1 - z)*H[1, z]^3)/3 + (-208*(4 + 3*z) + 32*(-13 + 19*z)*H[0, z] + 32*(1 + z)*H[0, z]^2 + 320*(1 - z)*H[1, z])*H[0, 1, z] + 64*(1 + z)*H[0, 1, z]^2 - (32*(-1 + 23*z) + 384*(1 + z)*H[0, z])*H[0, 0, 1, z] + (64*(-7 + 8*z) - 128*(1 + z)*H[0, z])*H[0, 1, 1, z] + 576*(1 + z)*H[0, 0, 0, 1, z] - 64*(1 + z)*H[0, 0, 1, 1, z] - 128*(1 + z)*H[0, 1, 1, 1, z]) + CA*CF*NF*TF*((-142048*(1 - z))/27 + (16*(117 + 107*z)*z2^2)/5 + ((-16*(2257 + 8899*z))/27 + 1184*(1 + z)*H[-1, z] - 160*(1 + z)*H[-1, z]^2)*H[0, z] + ((8*(-427 + 1151*z))/9 - 272*(1 + z)*H[-1, z])*H[0, z]^2 - (32*(19 + 37*z)*H[0, z]^3)/9 + (8*(-3 + 4*z)*H[0, z]^4)/3 + z3*((-224*(-25 + 26*z))/3 + 64*(9 + 13*z)*H[0, z]) + ((17024*(1 - z))/9 + 544*(1 - z)*H[0, z] - 264*(1 - z)*H[0, z]^2)*H[1, z] + ((520*(1 - z))/3 + 160*(1 - z)*H[0, z])*H[1, z]^2 + (160*(1 - z)*H[1, z]^3)/3 + (-1184*(1 + z) + 320*(1 + z)*H[-1, z] - 64*(-13 + z)*H[0, z] - 96*(1 - z)*H[0, z]^2)*H[0, -1, z] + 64*(1 - z)*H[0, -1, z]^2 + ((16*(269 + 440*z))/9 - 128*(1 + z)*H[-1, z] - 16*(-45 + 31*z)*H[0, z] - 112*(1 + z)*H[0, z]^2 - 320*(1 - z)*H[1, z])*H[0, 1, z] - 64*(1 + z)*H[0, 1, z]^2 + z2*((-16*(-91 + 134*z))/9 - 32*(1 + z)*H[-1, z] - (16*(29 + 47*z)*H[0, z])/3 - 16*(1 - z)*H[0, z]^2 + 160*(1 - z)*H[1, z] - 64*(1 - z)*H[0, -1, z] + 64*(1 + z)*H[0, 1, z]) - (320*(1 + z) + 128*(1 - z)*H[0, z])*H[0, -1, -1, z] + 128*(1 + z)*H[0, -1, 1, z] + (224*(-5 + 3*z) - 64*(-5 + z)*H[0, z])*H[0, 0, -1, z] + ((32*(-44 + 67*z))/3 + 448*(1 + z)*H[0, z])*H[0, 0, 1, z] + 128*(1 + z)*H[0, 1, -1, z] + ((-32*(-49 + 41*z))/3 + 128*(1 + z)*H[0, z])*H[0, 1, 1, z] - 384*(1 + z)*H[0, 0, 0, -1, z] - 704*(1 + z)*H[0, 0, 0, 1, z] + 64*(1 + z)*H[0, 0, 1, 1, z] + 128*(1 + z)*H[0, 1, 1, 1, z]);

PPqg2 = CA*NF^2*TF^2*((-16*(-472 + 527*z))/9 - 64*z3 + (16*(1067 + 200*z)*H[0, z])/27 + (16*(99 + 68*z)*H[0, z]^2)/9 + (128*(1 - z)*H[0, z]^3)/9 + H[-1, z]*((128*(2 + 7*z)*H[0, z])/9 + (64*(1 + 2*z)*H[0, z]^2)/3) + ((64*(-23 + 4*z))/27 - (32*(-1 + 2*z)*H[0, z]^2)/3)*H[1, z] + ((64*(-2 + 7*z))/9 - (32*(-1 + 2*z)*H[0, z])/3)*H[1, z]^2 - (32*(-1 + 2*z)*H[1, z]^3)/9 + z2*((64*(4 + 3*z))/9 - (64*(-1 + 2*z)*H[1, z])/3) + ((-128*(2 + 7*z))/9 - (128*(1 + 2*z)*H[0, z])/3)*H[0, -1, z] + ((-64*z)/3 + (64*(-1 + 2*z)*H[0, z])/3 + (128*(-1 + 2*z)*H[1, z])/3)*H[0, 1, z] + (128*(1 + 2*z)*H[0, 0, -1, z])/3 - (64*(-1 + 2*z)*H[0, 0, 1, z])/3 - 64*(-1 + 2*z)*H[0, 1, 1, z]) + CF*NF^2*TF^2*((-4*(-4193 + 4226*z))/9 + (128*(-2 + 7*z)*z2)/9 - (64*(-1 + 2*z)*z3)/3 - (16*(-3217 + 59*z)*H[0, z])/27 + (136*(53 + 14*z)*H[0, z]^2)/9 + (32*(43 + 10*z)*H[0, z]^3)/9 - (32*(-1 + 2*z)*H[0, z]^4)/3 + ((32*(28 + 19*z))/27 - (64*(-11 + 16*z)*H[0, z])/9 - (64*(-1 + 2*z)*H[0, z]^2)/3)*H[1, z] - (64*(-2 + 7*z)*H[1, z]^2)/9 + (32*(-1 + 2*z)*H[1, z]^3)/9 + ((64*(-7 + 2*z))/9 + (128*(-1 + 2*z)*H[0, z])/3)*H[0, 1, z] - (128*(-1 + 2*z)*H[0, 0, 1, z])/3 + (64*(-1 + 2*z)*H[0, 1, 1, z])/3) + CA^2*NF*TF*((8*(-16099 + 16346*z))/9 + (8*(495 + 538*z)*z2^2)/5 + ((-8*(11468 + 40643*z))/27 + (32*(776 + 709*z + 27*z^2)*H[-1, z])/9 - 672*(1 + z)*H[-1, z]^2 + 64*(1 + 2*z)*H[-1, z]^3)*H[0, z] + ((-8*(675 - 2356*z + 54*z^2))/9 - (16*(104 + 115*z)*H[-1, z])/3 + 32*(1 + 2*z)*H[-1, z]^2)*H[0, z]^2 + ((-32*(41 + 40*z))/9 - 16*(1 + 2*z)*H[-1, z])*H[0, z]^3 + (4*(-15 + 16*z)*H[0, z]^4)/3 + ((-40*(-1006 + 911*z))/27 - 32*(-36 + 35*z)*H[0, z] + (8*(-212 + 223*z)*H[0, z]^2)/3 + (80*(-1 + 2*z)*H[0, z]^3)/3)*H[1, z] + ((-16*(2 + 65*z))/9 - (8*(-157 + 146*z)*H[0, z])/3 - 16*(-1 + 2*z)*H[0, z]^2)*H[1, z]^2 + ((88*(-1 + 2*z))/9 - (128*(-1 + 2*z)*H[0, z])/3)*H[1, z]^3 + (16*(-1 + 2*z)*H[1, z]^4)/3 + z3*(-16*(-315 + 268*z) - 160*(1 + 2*z)*H[-1, z] + 384*(3 + 4*z)*H[0, z] - 992*(-1 + 2*z)*H[1, z]) + ((-32*(776 + 709*z + 27*z^2))/9 + 1344*(1 + z)*H[-1, z] - 192*(1 + 2*z)*H[-1, z]^2 + ((32*(167 + 34*z))/3 - 192*(1 + 2*z)*H[-1, z])*H[0, z] + 32*(-5 + 6*z)*H[0, z]^2 - 192*(-1 + 2*z)*H[0, z]*H[1, z])*H[0, -1, z] - 128*(-1 + 2*z)*H[0, -1, z]^2 + ((16*(57 + 206*z))/3 - 256*(1 + z)*H[-1, z] + 64*(1 + 2*z)*H[-1, z]^2 - (16*(-284 + 247*z)*H[0, z])/3 - 8*(15 + 62*z)*H[0, z]^2 + ((32*(-61 + 50*z))/3 - 64*(-1 + 2*z)*H[0, z])*H[1, z] + 64*(-1 + 2*z)*H[1, z]^2 - 192*(-1 + 2*z)*H[0, -1, z])*H[0, 1, z] - 32*(-1 + 14*z)*H[0, 1, z]^2 + z2*((16*(733 + 12*z + 54*z^2))/9 - 416*(1 + z)*H[-1, z] + 32*(1 + 2*z)*H[-1, z]^2 - 16*(-7 + 31*z)*H[0, z] - 8*(-7 + 6*z)*H[0, z]^2 + ((-16*(-91 + 80*z))/3 - 320*(-1 + 2*z)*H[0, z])*H[1, z] - 32*(-1 + 2*z)*H[1, z]^2 + 32*(-1 + 14*z)*H[0, -1, z] + 32*(-5 + 26*z)*H[0, 1, z]) + (-1344*(1 + z) + 384*(1 + 2*z)*H[-1, z] + 64*(-1 + 14*z)*H[0, z])*H[0, -1, -1, z] + (256*(1 + z) - 128*(1 + 2*z)*H[-1, z] + 192*(-1 + 2*z)*H[0, z])*H[0, -1, 1, z] + ((32*(-230 + 47*z))/3 + 256*(1 + 2*z)*H[-1, z] + 704*H[0, z] + 384*(-1 + 2*z)*H[1, z])*H[0, 0, -1, z] + ((16*(-251 + 364*z))/3 - 128*(1 + 2*z)*H[-1, z] + 128*(5 + 13*z)*H[0, z] + 384*(-1 + 2*z)*H[1, z])*H[0, 0, 1, z] + (256*(1 + z) - 128*(1 + 2*z)*H[-1, z] + 192*(-1 + 2*z)*H[0, z])*H[0, 1, -1, z] + (-16*(-57 + 58*z) + 128*(1 + 2*z)*H[-1, z] + 64*(1 + 10*z)*H[0, z])*H[0, 1, 1, z] - 384*(1 + 2*z)*H[0, -1, -1, -1, z] + 128*(1 + 2*z)*H[0, -1, -1, 1, z] + 192*(-1 + 2*z)*H[0, -1, 0, 1, z] + 128*(1 + 2*z)*H[0, -1, 1, -1, z] - 128*(1 + 2*z)*H[0, -1, 1, 1, z] - 256*(1 + 2*z)*H[0, 0, -1, -1, z] + 128*(1 + 2*z)*H[0, 0, -1, 1, z] - 96*(11 + 10*z)*H[0, 0, 0, -1, z] - 32*(37 + 70*z)*H[0, 0, 0, 1, z] + 128*(1 + 2*z)*H[0, 0, 1, -1, z] + 448*H[0, 0, 1, 1, z] + 128*(1 + 2*z)*H[0, 1, -1, -1, z] - 128*(1 + 2*z)*H[0, 1, -1, 1, z] - 128*(1 + 2*z)*H[0, 1, 1, -1, z] - 128*(-2 + z)*H[0, 1, 1, 1, z]) + CF^2*NF*TF*(-1357 + 1362*z + (128*(-3 + 10*z)*z2^2)/5 + (4*(-77 + 397*z) + 64*(-10 - 9*z + 3*z^2)*H[-1, z] - 128*(1 + z)*H[-1, z]^2)*H[0, z] + (-2*(-59 - 458*z + 48*z^2) - 128*(1 + z)*H[-1, z] + 64*(1 + 2*z)*H[-1, z]^2)*H[0, z]^2 + ((-8*(-15 + 4*z))/3 - (32*(1 + 2*z)*H[-1, z])/3)*H[0, z]^3 + (16*z*H[0, z]^4)/3 + (8*(-312 + 329*z) + 64*(-17 + 22*z)*H[0, z] - 352*(1 - z)*H[0, z]^2 + 32*(-1 + 2*z)*H[0, z]^3)*H[1, z] + (16*(-29 + 36*z) - 160*(1 - z)*H[0, z] + 64*(-1 + 2*z)*H[0, z]^2)*H[1, z]^2 + (8*(-7 + 8*z) + (32*(-1 + 2*z)*H[0, z])/3)*H[1, z]^3 + (16*(-1 + 2*z)*H[1, z]^4)/3 - z3*(32*(-25 + 11*z) + 32*(-13 + 14*z)*H[0, z] + 448*(-1 + 2*z)*H[1, z]) + (-64*(-10 - 9*z + 3*z^2) + 256*(1 + z)*H[-1, z] + (64*(-1 + 14*z) - 128*(1 + 2*z)*H[-1, z])*H[0, z] - 32*(1 + 6*z)*H[0, z]^2 - 128*(-1 + 2*z)*H[0, z]*H[1, z])*H[0, -1, z] - 64*(-1 + 2*z)*H[0, -1, z]^2 + (-16*(31 + 52*z) - 64*(-1 + 10*z)*H[0, z] - 128*z*H[0, z]^2 - (384*(1 - z) + 128*(1 - 2*z)*H[0, z])*H[1, z] + 128*(-1 + 2*z)*H[1, z]^2 - 128*(-1 + 2*z)*H[0, -1, z])*H[0, 1, z] + 32*(-1 + 2*z)*H[0, 1, z]^2 + z2*(16*(59 - 36*z + 12*z^2) - 128*(1 + z)*H[-1, z] - 16*(-23 + 4*z)*H[0, z] - 112*(-1 + 2*z)*H[0, z]^2 + (-832*(-1 + z) - 448*(-1 + 2*z)*H[0, z])*H[1, z] - 160*(-1 + 2*z)*H[1, z]^2 + 256*z*H[0, -1, z] + 64*(-3 + 10*z)*H[0, 1, z]) + (-256*(1 + z) + 512*z*H[0, z])*H[0, -1, -1, z] + 128*(-1 + 2*z)*H[0, z]*H[0, -1, 1, z] + (-384*(-1 + 4*z) + 192*(1 + 2*z)*H[0, z] + 256*(-1 + 2*z)*H[1, z])*H[0, 0, -1, z] + (16*(-7 + 40*z) + 64*(-1 + 10*z)*H[0, z] - 64*(-1 + 2*z)*H[1, z])*H[0, 0, 1, z] + 128*(-1 + 2*z)*H[0, z]*H[0, 1, -1, z] + (-48*(-11 + 18*z) - 384*(-1 + 2*z)*H[0, z] - 192*(-1 + 2*z)*H[1, z])*H[0, 1, 1, z] + 128*(-1 + 2*z)*H[0, -1, 0, 1, z] + 64*(-5 + 2*z)*H[0, 0, 0, -1, z] - 32*(-5 + 34*z)*H[0, 0, 0, 1, z] + 320*(-1 + 2*z)*H[0, 0, 1, 1, z] - 96*(-1 + 2*z)*H[0, 1, 1, 1, z]) + CA*CF*NF*TF*((69407 - 68990*z)/9 - (16*(101 + 146*z)*z2^2)/5 + ((4*(15259 + 25645*z))/27 - 32*(1 + z)*(8 + 9*z)*H[-1, z] + 32*(1 + z)*(13 + 3*z)*H[-1, z]^2 - 64*(1 + 2*z)*H[-1, z]^3)*H[0, z] + ((2*(-701 - 2714*z + 648*z^2))/9 - 48*(5 + 6*z + 2*z^2)*H[-1, z] + 96*(1 + 2*z)*H[-1, z]^2)*H[0, z]^2 + ((8*(-89 + 130*z + 36*z^2))/9 - (176*(1 + 2*z)*H[-1, z])/3)*H[0, z]^3 - (16*(1 + 2*z)*H[0, z]^4)/3 + ((-32*(-1195 + 1433*z))/27 + (32*(-17 + 46*z)*H[0, z])/9 + (16*(61 - 59*z)*H[0, z]^2)/3 - 16*(-1 + 2*z)*H[0, z]^3)*H[1, z] + ((-16*(-317 + 313*z))/9 + 24*(-11 + 10*z)*H[0, z] + 16*(-1 + 2*z)*H[0, z]^2)*H[1, z]^2 + ((-16*(-37 + 47*z))/9 + 32*(-1 + 2*z)*H[0, z])*H[1, z]^3 - (32*(-1 + 2*z)*H[1, z]^4)/3 + z3*((-32*(370 - 293*z + 45*z^2))/3 + 544*(1 + 2*z)*H[-1, z] - 32*(41 + 22*z)*H[0, z] + 1248*(-1 + 2*z)*H[1, z]) + (32*(1 + z)*(8 + 9*z) - 64*(1 + z)*(13 + 3*z)*H[-1, z] + 192*(1 + 2*z)*H[-1, z]^2 + (-32*(-13 + 14*z) - 192*(1 + 2*z)*H[-1, z])*H[0, z] + 16*(5 + 6*z)*H[0, z]^2 + 192*(-1 + 2*z)*H[0, z]*H[1, z])*H[0, -1, z] + 32*(-1 + 2*z)*H[0, -1, z]^2 + ((-16*(-92 + 7*z))/9 - 64*(1 + z)*(5 + 3*z)*H[-1, z] + 192*(1 + 2*z)*H[-1, z]^2 + ((32*(-91 + 164*z))/3 - 128*(1 + 2*z)*H[-1, z])*H[0, z] + 32*(-1 + 14*z)*H[0, z]^2 + (-96*(-11 + 10*z) - 64*(-1 + 2*z)*H[0, z])*H[1, z] - 192*(-1 + 2*z)*H[1, z]^2 + 192*(-1 + 2*z)*H[0, -1, z])*H[0, 1, z] + 384*z*H[0, 1, z]^2 + z2*((-16*(202 + 85*z + 162*z^2))/9 + 32*(1 + z)*(23 + 9*z)*H[-1, z] - 288*(1 + 2*z)*H[-1, z]^2 + (-32*(-9 + 35*z + 12*z^2) + 576*(1 + 2*z)*H[-1, z])*H[0, z] + 96*(1 + 4*z)*H[0, z]^2 + (-16*(59 - 62*z + 6*z^2) + 576*(-1 + 2*z)*H[0, z])*H[1, z] + 192*(-1 + 2*z)*H[1, z]^2 - 64*(5 + 4*z)*H[0, -1, z] - 64*(-7 + 16*z)*H[0, 1, z]) + (64*(1 + z)*(13 + 3*z) - 384*(1 + 2*z)*H[-1, z] + 256*(1 + z)*H[0, z])*H[0, -1, -1, z] + (64*(1 + z)*(5 + 3*z) - 384*(1 + 2*z)*H[-1, z] - 64*(-5 + 2*z)*H[0, z])*H[0, -1, 1, z] + (32*(-11 + 46*z + 6*z^2) + 32*(-1 + 22*z)*H[0, z] - 384*(-1 + 2*z)*H[1, z])*H[0, 0, -1, z] + ((64*(44 - 82*z + 9*z^2))/3 - 128*(1 + 2*z)*H[-1, z] - 352*(1 + 6*z)*H[0, z] - 320*(-1 + 2*z)*H[1, z])*H[0, 0, 1, z] + (64*(1 + z)*(5 + 3*z) - 384*(1 + 2*z)*H[-1, z] - 64*(-5 + 2*z)*H[0, z])*H[0, 1, -1, z] + ((32*(-128 + 181*z))/3 - 128*(1 + 2*z)*H[-1, z] + 64*(-7 + 2*z)*H[0, z] + 192*(-1 + 2*z)*H[1, z])*H[0, 1, 1, z] - 320*(-1 + 2*z)*H[0, -1, 0, 1, z] + 384*(1 + 2*z)*(H[0, -1, -1, -1, z] + H[0, -1, -1, 1, z] + H[0, -1, 1, -1, z]) + 128*(1 + 2*z)*H[0, -1, 1, 1, z] + 128*(1 + 2*z)*H[0, 0, -1, 1, z] - 32*(1 + 62*z)*H[0, 0, 0, -1, z] + 128*(7 + 24*z)*H[0, 0, 0, 1, z] + 128*(1 + 2*z)*H[0, 0, 1, -1, z] - 128*(1 + 5*z)*H[0, 0, 1, 1, z] + 384*(1 + 2*z)*H[0, 1, -1, -1, z] + 128*(1 + 2*z)*H[0, 1, -1, 1, z] + 128*(1 + 2*z)*H[0, 1, 1, -1, z] + 32*(-11 + 10*z)*H[0, 1, 1, 1, z]);

PPgq2NF = CF*TF^2*((64*(-6 + 5*z))/9 - (64*(4 + z)*H[1, z])/9 - (32*(-2 + z)*H[1, z]^2)/3 + NF*((128*(-6 + 5*z))/9 - (128*(4 + z)*H[1, z])/9 - (64*(-2 + z)*H[1, z]^2)/3)) + CF^2*TF*((2*(-10398 + 10043*z))/9 - (992*(-2 + z)*z3)/3 - ((8*(3155 + 3893*z))/27 + (64*(1 - 5*z)*(1 + z)*H[-1, z])/z)*H[0, z] + (4*(-674 + 457*z)*H[0, z]^2)/9 - (16*(50 + 29*z)*H[0, z]^3)/9 + (16*(-2 + z)*H[0, z]^4)/3 + ((-992*(1 + z))/27 - (32*(4 + z)*H[0, z])/3 - 16*(-2 + z)*H[0, z]^2)*H[1, z] + ((-16*(-41 + 4*z))/9 - (64*(-2 + z)*H[0, z])/3)*H[1, z]^2 + (80*(-2 + z)*H[1, z]^3)/9 + z2*((128*(22 + z))/9 + (64*(10 + z)*H[0, z])/3 + (64*(-2 + z)*H[1, z])/3) + ((-64*(1 + z)*(-1 + 5*z))/z - 128*(-2 + z)*H[0, z])*H[0, -1, z] + ((-32*(4 + z))/9 + (32*(-2 + z)*H[0, z])/3 + (64*(-2 + z)*H[1, z])/3)*H[0, 1, z] + 256*(-2 + z)*H[0, 0, -1, z] - (32*(-2 + z)*H[0, 0, 1, z])/3 - (32*(-2 + z)*H[0, 1, 1, z])/3) + CA*CF*TF*((-8*(-1107 + 1286*z))/9 + (64*(-23 + 14*z)*z3)/3 + ((8*(776 + 3143*z))/27 - (64*(3 + 2*z)*(-1 + 4*z)*H[-1, z])/(3*z) - (128*(2 + z)*H[-1, z]^2)/3)*H[0, z] + ((-16*(41 + 74*z))/9 + (64*(2 + z)*H[-1, z])/3)*H[0, z]^2 + (32*z*H[0, z]^3)/9 + ((32*(91 + 118*z))/27 - (320*(1 + z)*H[0, z])/9 + (32*(-2 + z)*H[0, z]^2)/3)*H[1, z] + ((16*(-80 + 37*z))/9 - (80*(-2 + z)*H[0, z])/3)*H[1, z]^2 - (80*(-2 + z)*H[1, z]^3)/9 + z2*((16*(-116 + 91*z))/9 - (256*(2 + z)*H[-1, z])/3 - (128*(5 + z)*H[0, z])/3 + (32*(-2 + z)*H[1, z])/3) + ((64*(3 + 2*z)*(-1 + 4*z))/(3*z) + (256*(2 + z)*H[-1, z])/3 + (64*(-10 + 3*z)*H[0, z])/3)*H[0, -1, z] + ((-16*(-16 + 71*z))/9 + (128*(2 + z)*H[-1, z])/3 - (128*(-2 + z)*H[0, z])/3)*H[0, 1, z] - (256*(2 + z)*H[0, -1, -1, z])/3 - (128*(2 + z)*H[0, -1, 1, z])/3 - (512*(-2 + z)*H[0, 0, -1, z])/3 + (64*(-2 + 5*z)*H[0, 0, 1, z])/3 - (128*(2 + z)*H[0, 1, -1, z])/3 - (128*(1 + z)*H[0, 1, 1, z])/3);

PPgg2NF = -(Delta[1 - z]*((482*CA*CF*TF)/9 - 4*CF^2*TF - (116*CA*(1 + 2*NF)*TF^2)/9 - (88*CF*(1 + 2*NF)*TF^2)/9 + 
CA^2*TF*(466/9 + (32*z2^2)/3 + (320*z3)/9))) - CA*TF^2*((16*(107 - 115*z))/27 - (256*(1 + z)*z2)/9 + (16*(56 - 67*z)*H[0, z])/27 + (64*(1 + z)*H[0, z]^2)/9 + (656*(1 - z)*H[1, z])/9 + (256*(1 + z)*H[0, 1, z])/9 + NF*((-32*(-107 + 115*z))/27 - (512*(1 + z)*z2)/9 - (32*(-56 + 67*z)*H[0, z])/27 + (128*(1 + z)*H[0, z]^2)/9 + (1312*(1 - z)*H[1, z])/9 + (512*(1 + z)*H[0, 1, z])/9)) - ((128*CA*(1 + 2*NF)*TF^2)/27 + (8*CA*CF*TF*(495 - 432*z3))/27 + CA^2*TF*((8*(418 - 240*z2))/27 + (512*z3)/3 + (32*H[0, z])/3 + (320*H[0, z]^2)/9 + (32*H[0, z]*(40 + 3*H[0, z])*H[1, z])/9 + (128*H[0, z]*H[0, -1, z])/3 - (64*H[0, z]*H[0, 1, z])/3 - (256*H[0, 0, -1, z])/3 + (128*H[0, 0, 1, z])/3))/(1 - z) - CF*TF^2*((9344*(1 - z))/27 + (128*(-13 + 8*z)*z2)/9 + (128*(1 + z)*z3)/3 + ((832*(5 - z))/27 - (256*(1 + z)*z2)/3)*H[0, z] - (32*(-7 + 23*z)*H[0, z]^2)/9 + (64*(1 + z)*H[0, z]^3)/9 + ((-1664*(-1 + z))/9 - (640*(-1 + z)*H[0, z])/3)*H[1, z] + (160*(1 - z)*H[1, z]^2)/3 + ((128*(-2 + 7*z))/9 + (256*(1 + z)*H[0, z])/3)*H[0, 1, z] - (256*(1 + z)*H[0, 0, 1, z])/3 + (128*(1 + z)*H[0, 1, 1, z])/3 + NF*((18688*(1 - z))/27 + (256*(-13 + 8*z)*z2)/9 + (256*(1 + z)*z3)/3 + ((-1664*(-5 + z))/27 - (512*(1 + z)*z2)/3)*H[0, z] - (64*(-7 + 23*z)*H[0, z]^2)/9 + (128*(1 + z)*H[0, z]^3)/9 + (1 - z)*(3328/9 + (1280*H[0, z])/3)*H[1, z] + (320*(1 - z)*H[1, z]^2)/3 + ((256*(-2 + 7*z))/9 + (512*(1 + z)*H[0, z])/3)*H[0, 1, z] - (512*(1 + z)*H[0, 0, 1, z])/3 + (256*(1 + z)*H[0, 1, 1, z])/3)) - CA^2*TF*((16*(-5935 + 5726*z))/27 - (16*(-539 - 960*z - 425*z^2 + 36*z^3)*z2)/(9*(1 + z)) - (48*(13 + 23*z)*z2^2)/5 - (64*(-47 + 31*z + 5*z^2)*z3)/3 + (32*(1 + z)*(2 - 9*z + 2*z^2)*z2*H[-1, z])/z + ((-8*(2386 + 7681*z))/27 - (16*(-59 - 2*z + 69*z^2 + 16*z^3)*z2)/(3*(1 + z)) + 384*z3 - (32*(18 - 233*z - 462*z^2 - 233*z^3 + 18*z^4)*H[-1, z])/(9*z*(1 + z)) + (32*(1 + z)*(2 - 35*z + 2*z^2)*H[-1, z]^2)/(3*z))*H[0, z] + ((8*(106 + 213*z + 103*z^2 + 36*z^3))/(9*(1 + z)) + 16*(5 + 3*z)*z2 - (16*(1 + z)*(4 - 31*z + 4*z^2)*H[-1, z])/(3*z))*H[0, z]^2 + (16*(1 - 12*z + 4*z^2)*H[0, z]^3)/9 - (8*H[0, z]^4)/3 + ((8696*(-1 + z))/9 - (32*(-1 + z)*(2 + 35*z + 2*z^2)*z2)/(3*z) - (128*(-19 + 29*z)*H[0, z])/9 + (8*(-29 + 25*z)*H[0, z]^2)/3)*H[1, z] + ((32*(18 - 233*z - 462*z^2 - 233*z^3 + 18*z^4))/(9*z*(1 + z)) + 192*(-1 + z)*z2 - (64*(1 + z)*(2 - 35*z + 2*z^2)*H[-1, z])/(3*z) + (128*(1 + 2*z^2)*H[0, z])/(3*z) + 96*(1 - z)*H[0, z]^2)*H[0, -1, z] + 192*(1 - z)*H[0, -1, z]^2 + ((-3664*(1 + z))/9 + 192*(1 + z)*z2 - (128*(1 + z)^3*H[-1, z])/(3*z) - (16*(-37 + 17*z)*H[0, z])/3 - 48*(1 + z)*H[0, z]^2)*H[0, 1, z] + ((64*(1 + z)*(2 - 35*z + 2*z^2))/(3*z) + 384*(-1 + z)*H[0, z])*H[0, -1, -1, z] - ((-32*(1 + 4*z)*(-4 - 11*z + z^2))/(3*z) + 64*(5 - z)*H[0, z])*H[0, 0, -1, z] + ((32*(-23 + 31*z + 4*z^2))/3 + 192*(1 + z)*H[0, z])*H[0, 0, 1, z] + (128*(1 + z)^3*(H[0, -1, 1, z] + H[0, 1, -1, z]))/(3*z) - 384*(1 + z)*(-H[0, 0, 0, -1, z] + H[0, 0, 0, 1, z])) - CF^2*TF*(-256*(1 - z) - 16*(16 - 19*z + 8*z^2)*z2 - 32*(9 + 13*z)*z2^2 + 64*(5 + 21*z)*z3 - 512*(1 + z)*z2*H[-1, z] + (-80*(-5 + 2*z) + 64*(-4 + z)*z2 - 64*(-1 + 7*z)*z3 - (64*(1 + z)*(2 + 3*z + 2*z^2)*H[-1, z])/z - 512*(1 + z)*H[-1, z]^2)*H[0, z] + (8*(46 + 3*z + 8*z^2) - 64*(1 + z)*z2 + 256*(1 + z)*H[-1, z])*H[0, z]^2 - (32*(-7 + 3*z)*H[0, z]^3)/3 + (16*(1 + z)*H[0, z]^4)/3 - (1 - z)*(656 - 512*z2 - 224*H[0, z] + 176*H[0, z]^2)*H[1, z] - (1 - z)*(104 + 160*H[0, z])*H[1, z]^2 - (160*(1 - z)*H[1, z]^3)/3 + ((64*(1 + z)*(2 + 3*z + 2*z^2))/z + 1024*(1 + z)*H[-1, z] - (1 - z)*(256*z2 + 512*H[0, z] - 128*H[0, z]^2))*H[0, -1, z] - 256*(-1 + z)*H[0, -1, z]^2 + (-16*(18 + 5*z) + 256*(1 + z)*z2 + 32*(17 - 3*z)*H[0, z] - 96*(1 + z)*H[0, z]^2 + 320*(1 - z)*H[1, z])*H[0, 1, z] + 64*(1 + z)*H[0, 1, z]^2 + (-1024*(1 + z) - 512*(1 - z)*H[0, z])*H[0, -1, -1, z] + (512*(1 - 3*z) - 512*H[0, z])*H[0, 0, -1, z] + (-32*(15 + 7*z) + 384*(1 + z)*H[0, z])*H[0, 0, 1, z] + (64*(-7 + 8*z) - 128*(1 + z)*H[0, z])*H[0, 1, 1, z] + (1 + z)*(768*H[0, 0, 0, -1, z] - 448*H[0, 0, 0, 1, z] - 64*H[0, 0, 1, 1, z] - 128*H[0, 1, 1, 1, z])) - CA*CF*TF*((8*(30523 - 31018*z))/27 + (16*(-848 - 341*z + 108*z^2)*z2)/9 + (32*(43 + 83*z)*z2^2)/5 + (32*(-137 - 14*z + 20*z^2)*z3)/3 - (64*(1 + z)*(2 - 13*z + 2*z^2)*z2*H[-1, z])/z + ((16*(8363 + 3362*z))/27 + (32*(-56 + 43*z + 16*z^2)*z2)/3 - 64*(9 - z)*z3 + (32*(1 + z)*(18 - 79*z + 18*z^2)*H[-1, z])/(3*z) - (64*(1 + z)*(2 - 47*z + 2*z^2)*H[-1, z]^2)/(3*z))*H[0, z] + ((-8*(-1723 + 692*z + 108*z^2))/9 - 192*(1 + z)*z2 + (32*(1 + z)*(4 - 13*z + 4*z^2)*H[-1, z])/(3*z))*H[0, z]^2 + (16*(181 + 88*z - 8*z^2)*H[0, z]^3)/9 + (32*(3 - 2*z)*H[0, z]^4)/3 + (1 - z)*(18032/9 - (64*(2 + 47*z + 2*z^2)*z2)/(3*z) + (832*H[0, z])/3 + 464*H[0, z]^2)*H[1, z] + (1 - z)*(520/3 + 160*H[0, z])*H[1, z]^2 + (160*(1 - z)*H[1, z]^3)/3 + ((-32*(1 + z)*(18 - 79*z + 18*z^2))/(3*z) - 512*(-1 + z)*z2 + (128*(1 + z)*(2 - 47*z + 2*z^2)*H[-1, z])/(3*z) - (64*(4 + 3*z + 39*z^2)*H[0, z])/(3*z) - 128*(1 - z)*H[0, z]^2)*H[0, -1, z] - 512*(1 - z)*H[0, -1, z]^2 + ((16*(326 + 497*z))/9 - 512*(1 + z)*z2 + (256*(1 + z)^3*H[-1, z])/(3*z) - (32*(49 - 50*z)*H[0, z])/3 + 224*(1 + z)*H[0, z]^2 - 320*(1 - z)*H[1, z])*H[0, 1, z] - 64*(1 + z)*H[0, 1, z]^2 + ((-128*(1 + z)*(2 - 47*z + 2*z^2))/(3*z) - 1024*(-1 + z)*H[0, z])*H[0, -1, -1, z] + ((-64*(-4 - 15*z - 87*z^2 + 4*z^3))/(3*z) + 512*H[0, z])*H[0, 0, -1, z] + ((-32*(-43 + 56*z + 8*z^2))/3 - 640*(1 + z)*H[0, z])*H[0, 0, 1, z] - (256*(1 + z)^3*(H[0, -1, 1, z] + H[0, 1, -1, z]))/(3*z) + ((32*(49 - 41*z))/3 + 128*(1 + z)*H[0, z])*H[0, 1, 1, z] + (1 + z)*(-768*H[0, 0, 0, -1, z] + 960*H[0, 0, 0, 1, z] + 64*H[0, 0, 1, 1, z] + 128*H[0, 1, 1, 1, z]));


